CSAM: A 2.5D Cross-Slice Attention Module for Anisotropic Volumetric Medical Image Segmentation

A large portion of volumetric medical data, especially magnetic resonance imaging (MRI) data, is anisotropic, as the through-plane resolution is typically much lower than the in-plane resolution. Both 3D and purely 2D deep learning-based segmentation methods are deficient in dealing with such volumetric data since the performance of 3D methods suffers when confronting anisotropic data, and 2D methods disregard crucial volumetric information. Insufficient work has been done on 2.5D methods, in which 2D convolution is mainly used in concert with volumetric information. These models focus on learning the relationship across slices, but typically have many parameters to train. We offer a Cross-Slice Attention Module (CSAM) with minimal trainable parameters, which captures information across all the slices in the volume by applying semantic, positional, and slice attention on deep feature maps at different scales. Our extensive experiments using different network architectures and tasks demonstrate the usefulness and generalizability of CSAM. Associated code is available at https://github.com/aL3x-O-o-Hung/CSAM.

==> build.sh <==
#/bin/bash
set -e
if [ ! -e tmp ]; then
  mkdir tmp
fi
if [[ [$(uname) == "Linux"] || [$(uname) == "Darwin"] ]]; then
  LATEX="exlatex"
else
  LATEX="pdflatex"
fi
echo "Building with "$LATEX
"$LATEX" -output-directory tmp cvpr22
bibtex tmp/cvpr22
"$LATEX" -output-directory tmp -interaction=nonstopmode cvpr22
"$LATEX" -output-directory tmp -interaction=nonstopmode cvpr22

githash=$(git rev-parse --short=5 HEAD)
cp tmp/cvpr22.pdf cvpr22-$(date +"%y-%m-%d_%H-%M-%S")-"$githash".pdf


==> clean.sh <==
rm -rf tmp
rm -f *.log
rm -f *.pdf
rm -f *.dvi
rm -f *.bbl
rm -f *.brf
rm -f *.out
rm -f *.aux
rm -f *.blg
rm -f *.gz

